End-to-End Learned Early Classification of Time Series for In-Season Crop Type Mapping

Remote sensing satellites capture the cyclic dynamics of our Planet in regular time intervals recorded in satellite time series data. End-to-end trained deep learning models use this time series data to make predictions at a large scale, for instance, to produce up-to-date crop cover maps. Most time series classification approaches focus on the accuracy of predictions. However, the earliness of the prediction is also of great importance since coming to an early decision can make a crucial difference in time-sensitive applications. In this work, we present an End-to-End Learned Early Classification of Time Series (ELECTS) model that estimates a classification score and a probability of whether sufficient data has been observed to come to an early and still accurate decision. ELECTS is modular: any deep time series classification model can adopt the ELECTS conceptual idea by adding a second prediction head that outputs a probability of stopping the classification. The ELECTS loss function then optimizes the overall model on a balanced objective of earliness and accuracy. Our experiments on four crop classification datasets from Europe and Africa show that ELECTS allows reaching state-of-the-art accuracy while reducing the quantity of data massively to be downloaded, stored, and processed. The source code is available at https://github.com/marccoru/elects.

==> images/alg/ELECTS_LSTM.py <==
# 
https://carbon.now.sh/?bg=rgba%28255%2C255%2C255%2C1%29&t=one-light&wt=none&l=python&width=749&ds=false&dsyoff=20px&dsblur=68px&wc=true&wa=true&pv=56px&ph=56px&ln=false&fl=1&fm=Hack&fs=14px&lh=133%25&si=false&es=1x&wm=false&code=%2523%2520require%2520model%252C%2520optimizer%252C%2520and%2520loss%2520criterion%250Amodel%2520%253D%2520ELECTS_LSTM%28nclasses%253Dnclasses%252C%2520input_dim%253Dinput_dim%29%250Aoptimizer%2520%253D%2520torch.optim.Adam%28model.parameters%28%29%252Clr%253Dargs.learning_rate%29%250Aloss_function%2520%253D%2520EarlyRewardLoss%28alpha%253Dargs.alpha%252C%2520epsilon%253Dargs.epsilon%29%250A%250A%2523%2520loop%2520over%2520all%2520epochs%250Afor%2520epoch%2520in%2520epochs%253A%250A%2520%2520%2523%2520over%2520all%2520batches%2520in%2520the%2520dataloader%250A%2520%2520%250A%2520%2520%2523%2520loop%2520over%2520all%2520data%2520in%2520the%2520dataset%250A%2520%2520for%2520X%252Cy%2520in%2520dataloader%253A%250A%2520%2520%2520%2520%250A%2520%2520%2520%2520%2523%2520prediction%2520%28model%2520has%2520two%2520outputs%2520i.e.%252C%2520heads%29%250A%2520%2520%2520%2520log_class_prob%252C%2520stop_prob%2520%253D%2520model%28X%29%250A%2520%2520%250A%2520%2520%2509%2523%2520loss%2520calculation%2520%28loss%2520involves%2520both%2520model%2520outputs%29%250A%2520%2520%2520%2520loss%2520%253D%2520loss_function%28log_class_prob%252C%2520stop_prob%252C%2520y%29%250A%2520%2520%250A%2520%2520%2509%2523%2520gradient%2520backpropagation%250A%2520%2520%2520%2520loss.backward%28%29%250A%2520%2520%2520%2520%250A%2520%2520%2520%2520%2523%2520model%2520weight%2520update%250A%2520%2520%2520%2520optimizer.step%28%29

# require model, optimizer, and loss criterion
model = ELECTS_LSTM(nclasses=nclasses, input_dim=input_dim)
optimizer = torch.optim.Adam(model.parameters(),lr=args.learning_rate)
loss_function = EarlyRewardLoss(alpha=args.alpha, epsilon=args.epsilon)

# loop over all epochs
for epoch in epochs:
  # over all batches in the dataloader
  
  # loop over all data in the dataset
  for X,y in dataloader:
    
    # prediction (model has two outputs i.e., heads)
    log_class_prob, stop_prob = model(X)
  
  	# loss calculation (loss involves both model outputs)
    loss = loss_function(log_class_prob, stop_prob, y)
  
  	# gradient backpropagation
    loss.backward()
    
    # model weight update
    optimizer.step()


==> images/alg/LSTM.py <==
# 
https://carbon.now.sh/?bg=rgba%28255%2C255%2C255%2C1%29&t=one-light&wt=none&l=python&width=749&ds=false&dsyoff=20px&dsblur=68px&wc=true&wa=true&pv=56px&ph=56px&ln=false&fl=1&fm=Hack&fs=14px&lh=133%25&si=false&es=1x&wm=false&code=%2523%2520require%2520model%252C%2520optimizer%252C%2520and%2520loss%2520criterion%250Amodel%2520%253D%2520LSTM%28nclasses%253Dnclasses%252C%2520input_dim%253Dinput_dim%29%250Aoptimizer%2520%253D%2520torch.optim.Adam%28model.parameters%28%29%252Clr%253Dargs.learning_rate%29%250Aloss_function%2520%253D%2520NLLLoss%28alpha%253Dargs.alpha%252C%2520epsilon%253Dargs.epsilon%29%250A%250A%2523%2520loop%2520over%2520all%2520epochs%250Afor%2520epoch%2520in%2520epochs%253A%250A%2520%2520%2523%2520over%2520all%2520batches%2520in%2520the%2520dataloader%250A%2520%2520%250A%2520%2520%2523%2520loop%2520over%2520all%2520data%2520in%2520the%2520dataset%250A%2520%2520for%2520X%252Cy%2520in%2520dataloader%253A%250A%2520%2520%2520%2520%250A%2520%2520%2520%2520%2523%2520prediction%2520%28model%2520has%2520only%2520one%2520output%29%250A%2520%2520%2520%2520log_class_prob%2520%253D%2520model%28X%29%250A%2520%2520%250A%2520%2520%2509%2523%2520loss%2520calculation%2520%28loss%2520involves%2520only%2520one%2520outputs%29%250A%2520%2520%2520%2520loss%2520%253D%2520loss_function%28log_class_prob%252C%2520y%29%250A%2520%2520%250A%2520%2520%2509%2523%2520gradient%2520backpropagation%250A%2520%2520%2520%2520loss.backward%28%29%250A%2520%2520%2520%2520%250A%2520%2520%2520%2520%2523%2520model%2520weight%2520update%250A%2520%2520%2520%2520optimizer.step%28%29

# require model, optimizer, and loss criterion
model = LSTM(nclasses=nclasses, input_dim=input_dim)
optimizer = torch.optim.Adam(model.parameters(),lr=args.learning_rate)
loss_function = NLLLoss(alpha=args.alpha, epsilon=args.epsilon)

# loop over all epochs
for epoch in epochs:
  # over all batches in the dataloader
  
  # loop over all data in the dataset
  for X,y in dataloader:
    
    # prediction (model has only one output)
    log_class_prob = model(X)
  
  	# loss calculation (loss involves only one outputs)
    loss = loss_function(log_class_prob, y)
  
  	# gradient backpropagation
    loss.backward()
    
    # model weight update
    optimizer.step()


==> images/introfig/convert.sh <==
inkscape -D --export-latex --export-filename=image.pdf image.svg



==> images/logs/rsync.sh <==
rsync /data/EV2019/test/BavarianCrops/log_earliness.csv data/early_reward/
python split_log_in_train_test.py data/early_reward/log_earliness.csv

rsync /data/EV2019/twophasecrossentropy/BavarianCrops/log_earliness.csv data/twophasecrossentropy/
python split_log_in_train_test.py data/twophasecrossentropy/log_earliness.csv


==> images/logs/split_log_in_train_test.py <==
import pandas as pd
import sys

filename, ext = sys.argv[1].split(".")

data = pd.read_csv(sys.argv[1])
data.loc[data["mode"]=="train"].to_csv(filename+"_train."+ext)
data.loc[data["mode"]=="test"].to_csv(filename+"_test."+ext)


==> images/maps/crop_margins.sh <==
rm *-crop.pdf
for f in *.pdf; do pdfcrop $f ;done

